Factored Task and Motion Planning with Combined Optimization, Sampling and Learning

In this thesis, we aim to improve the performance of TAMP algorithms from three complementary perspectives. First, we investigate the integration of discrete task planning with continuous trajectory optimization. Our main contribution is a conflict-based solver that automatically discovers why a task plan might fail when considering the constraints of the physical world. This information is then fed back into the task planner, resulting in an efficient, bidirectional, and intuitive interface between task and motion, capable of solving TAMP problems with multiple objects, robots, and tight physical constraints. In the second part, we first illustrate that, given the wide range of tasks and environments within TAMP, neither sampling nor optimization is superior in all settings. To combine the strengths of both approaches, we have designed meta-solvers for TAMP, adaptive solvers that automatically select which algorithms and computations to use and how to best decompose each problem to find a solution faster. In the third part, we combine deep learning architectures with model-based reasoning to accelerate computations within our TAMP solver. Specifically, we target infeasibility detection and nonlinear optimization, focusing on generalization, accuracy, compute time, and data efficiency. At the core of our contributions is a refined, factored representation of the trajectory optimization problems inside TAMP. This structure not only facilitates more efficient planning, encoding of geometric infeasibility, and meta-reasoning but also provides better generalization in neural architectures.

==> copy_files.py <==
import os
import shutil

# List of files to copy
files =  [ '/home/quim/stg/gnn_graphnlp/01-lab/pics_gnn/png/crop/my_path0001.crop.png',
'/home/quim/stg/gnn_graphnlp/01-lab/pics_gnn/png/crop/my_path0002.crop.png',
'/home/quim/stg/gnn_graphnlp/01-lab/pics_gnn/png/crop/my_path0003.crop.png',
'/home/quim/stg/gnn_graphnlp/01-lab/pics_gnn/png/crop/my_path0004.crop.png']


# Base path in old and new computer
old_base = "/home/quim"
new_base = "/media/quim/tt"
files = [ file.replace(old_base, new_base) for file in files ]


old_base = "/media/quim/tt"
new_base = "figs_old_computer/learn_conflicts"

for file_path in files:
    print("file is" , file_path)
    # Generate new file path by replacing the base path
    new_file_path = file_path.replace(old_base, new_base)
    print("new file is", new_file_path)
    
    # Get the directory of the new file path
    directory = os.path.dirname(new_file_path)


    print("direcotry is", directory)
    # If the directory doesn't exist, create it
    if not os.path.exists(directory):
        os.makedirs(directory)

    # Copy the file to the new location
    shutil.copy(file_path, new_file_path)

print("Files copied successfully.")


==> rename.py <==
import os

def rename_files(root_dir):
    for root, dirs, files in os.walk(root_dir):
        for file in files:
            if ' ' in file:
                new_file_name = file.replace(' ', '_')
                original_file_path = os.path.join(root, file)
                new_file_path = os.path.join(root, new_file_name)
                if new_file_name != file:
                    # os.rename(original_file_path, new_file_path)
                    print(f"Renamed '{original_file_path}' to '{new_file_path}'")

# Specify the path to the directory you want to process

rename_files(".")

